Nonclassical mechanical states in an optomechanical micromaser analogue

Here we show that quantum states of a mechanical oscillator can be generated in an optomechanical analogue of the micromaser, in absence of any atom-like subsystem, thus exhibiting single-atom masing effects in a system composed solely of oscillator components. In the regime where the single-photon coupling strength is on the order of the cavity decay rate, a cavity mode with at most a single-excitation present gives rise to sub-Poissonian oscillator limit-cycles that generate quantum features in the steady state just above the renormalized cavity resonance frequency and mechanical sidebands. The merger of multiple stable limit-cycles markedly reduces these nonclassical signatures. Varying the cavity-resonator coupling strength, corresponding to the micromaser pump parameter, reveals transitions for the oscillator phonon number that are the hallmark of a micromaser. The connection to the micromaser allows for a physical understanding of how nonclassical states arise in this system, and how best to maximize these signatures for experimental observation.

==> anc/script_fig2.py <==
"""
Requires QuTiP version 2.3 or higher. www.qutip.org

This QuTiP script generates the data presented in Fig. 2 from:

P. D. Nation, "Nonclassical Mechanical States in an Optomechanical 
Micromaser Analogue".  

This script requires at least 32Gb of memory per CPU.  The number of 
CPU's can be changed using the 'num_cpus' keyword argument on line #100. 
For a single CPU @ 2.4Ghz, this script will take ~35 days to finish.
"""
import os
os.environ['OMP_NUM_THREADS'] = '1'
import time
from scipy import *
import numpy as np
from qutip import *

Nc = 4                          # Number of cavity states
Nm = 200                        # Number of mech. states
E = 0.1                         # Coherent state amplitude
kappa = 0.3                     # Cavity damping rate
Qm = 1e4                        # Mech quality factor
gamma = 1.0/Qm                  # Mech damping rate
n_th = 0                        # Mech bath temperature
xvec = linspace(-25,25,1596)    # Range to evalue Wigner func.

# Define grid parameters
dw_num = 29
dg_num = 31
G0 = linspace(0.75,3,dg_num)*kappa
DW = linspace(-1.0,3.0,dw_num)

# Setup data files
data = zeros((dg_num,dw_num),dtype=float)
np.save('cav_amp_data', data)
np.save('mech_amp_data', data)
np.save('pos_weight_data', data)
np.save('neg_weight_data', data)
np.save('fano_data', data)
np.save('mech_comm_data', data)
np.save('cav_comm_data', data)
np.save('cav_var_data', data)

# Import data files in read/write mode (So we don't lose data!)
cav_amp_data = np.load('cav_amp_data.npy','r+')
mech_amp_data = np.load('mech_amp_data.npy','r+')
pos_weight_data = np.load('pos_weight_data.npy','r+')
neg_weight_data = np.load('neg_weight_data.npy','r+')
fano_data = np.load('fano_data.npy','r+')
mech_comm_data = np.load('mech_comm_data.npy','r+')
cav_comm_data = np.load('cav_comm_data.npy','r+')
cav_var_data = np.load('cav_var_data.npy','r+')

def ss_iter(delta):
    """
    Calculates the steady state at a given detuning
    value for a fixed g0.
    """
    H = -delta*(a.dag()*a)+H1
    rho_ss = steadystate(H, c_ops, method='direct', use_umfpack=True)
    rho_cav = ptrace(rho_ss,0) # partial trace to get cavity DM
    numa = expect(num_a,rho_cav)
    cav_comm = expect(comm_a,rho_cav)
    cav_var = variance(num_a,rho_cav)
    rho_mech = ptrace(rho_ss,1) # partial trace to get mech. DM
    numb = expect(num_b,rho_mech)
    fano = variance(num_b,rho_mech)/numb
    mech_comm = expect(comm_b,rho_mech)
    W,yvec = wigner(rho_mech,xvec,xvec,method='fft') # Wigner function
    dxdy = (xvec[1]-xvec[0])*(yvec[1]-yvec[0])
    neg_inds = where(W<0.0)
    neg_weight = np.sum(np.abs(W[neg_inds[0],neg_inds[1]])*dxdy)
    pos_inds = where(W>0.0)
    pos_weight = np.sum(np.abs(W[pos_inds[0],pos_inds[1]])*dxdy)
    return numa,numb,pos_weight,neg_weight,fano,mech_comm,cav_comm,cav_var

#operators
idc = qeye(Nc)
idm = qeye(Nm)
a = tensor(destroy(Nc),idm)
b = tensor(idc,destroy(Nm))
num_a = num(Nc)
num_b = num(Nm)
comm_b = destroy(Nm)*create(Nm)-num_b
comm_a = destroy(Nc)*create(Nc)-num_a
#collapse operators
cc = sqrt(kappa)*a
cm = sqrt(gamma*(1.0 + n_th))*b
cp = sqrt(gamma*n_th)*b.dag()
c_ops = [cc,cm,cp]

print('Starting Computation...')
for row in range(22,31):
     start_time = time.time()
     g0 = G0[row] 
     H1 = g0*(b.dag()+b)*(a.dag()*a) + b.dag()*b + E*(a.dag()+a)
     results = parfor(ss_iter,DW,num_cpus=4)
     cav_amp_data[row,:] = results[0]
     mech_amp_data[row,:] = results[1]
     pos_weight_data[row,:] = results[2]
     neg_weight_data[row,:] = results[3]
     fano_data[row,:] = results[4]
     mech_comm_data[row,:] = results[5]
     cav_comm_data[row,:] = results[6]
     cav_var_data[row,:] = results[7]
     print('Row ' + str(row) + ' done')
     print('Elapsed time: ',round(time.time()-start_time,1)) 

print('Computation Finished!')



==> anc/script_fig3.py <==
"""
Requires QuTiP version 2.3 or higher. www.qutip.org

This QuTiP script generates Fig. 3 from:

P. D. Nation, "Nonclassical Mechanical States in a Optomechanical 
Micromaser Analogue".  

This script also requires Matplotlib.
"""

from matplotlib import rcParams
rcParams["font.family"] = "STIXGeneral"
rcParams["mathtext.fontset"] = "stix"
rcParams["font.size"] = 18
from scipy import *
from qutip import *
from pylab import *
import matplotlib as mpl
from matplotlib import cm as cm_color
from matplotlib.ticker import MaxNLocator
import time

Nc=4                            # Number of cavity states
Nm=80                           # Number of mechanical states
kappa=0.3                       # Cavity damping rate
E=0.1                           # Coherent state amplitude				         
g0=1.35*kappa                   # Coupling strength
Qm=1e4                          # Mech quality factor
gamma=1.0/Qm                    # Mech damping rate
n_th = 0                        # Mech bath temperature
delta=0
xvec=linspace(-20,20,1024)

#operators
idc=qeye(Nc)
idm=qeye(Nm)
a=tensor(destroy(Nc),idm)
b=tensor(idc,destroy(Nm))
num_b=b.dag()*b

#Hamiltonian
H=-delta*(a.dag()*a)+g0*(b.dag()+b)*(a.dag()*a)+b.dag()*b+E*(a.dag()+a)

#collapse operators
cc=sqrt(kappa)*a
cm=sqrt(gamma*(1.0 + n_th))*b
cp=sqrt(gamma*n_th)*b.dag()
c_op_list=[cc,cm,cp]

#calculate steadystate for delta=0, g0/kappa=1.35
rho_ss=steadystate(H, c_op_list)
numa=expect(a.dag()*a,rho_ss)
numb=expect(num_b,rho_ss)
numb2=expect(num_b**2,rho_ss)
fano=variance(b.dag()*b,rho_ss)/numb
comm_mech=expect(b*b.dag()-b.dag()*b,rho_ss)
comm_cav=expect(a*a.dag()-a.dag()*a,rho_ss)
cav_var=variance(a.dag()*a,rho_ss)
rho_b=ptrace(rho_ss,1)
probs=rho_b.diag()
W,yvec=wigner(rho_b,xvec,xvec,method='fft',g=sqrt(2))
neg_inds=where(W<0.0)      #find all negative values
neg_weight=sum(abs(W[neg_inds[0],neg_inds[1]]))
pos_inds=where(W>0.0)	    #find all positive values
pos_weight=sum(abs(W[pos_inds[0],pos_inds[1]]))
ratio=neg_weight/pos_weight
wmap=wigner_cmap(W,shift=-1e-4)

fig=figure(figsize=(10,8),frameon = False,tight_layout=True)
subplot(2,2,1)
contourf(xvec,yvec,W,200,cmap=wmap)
xlim([-12,12])
ylim([-12,12])
xlabel(r'$x/x_{\rm zp}$',fontsize=20)
ylabel(r'$p/p_{\rm zp}$',fontsize=20,labelpad=-10)
cbar=colorbar()
cbar.set_ticks([-0.005,0.005,0.015,0.025,0.035])

subplot(2,2,2)
coherent_diag=coherent_dm(Nm,sqrt(numb)).diag()
bar(range(len(coherent_diag)),coherent_diag,align='center',zorder=1)
plot(range(len(probs)),probs,'r',lw=2,zorder=2)
fill_between(range(len(probs)),0,probs,facecolor='red', interpolate=True,alpha=0.4,zorder=3)
axvline(8.67,lw=2,color='k',linestyle='dashed')
gca().xaxis.set_major_locator(MaxNLocator(nbins = 5,))
gca().yaxis.set_ticks([0,0.1,0.2,0.3])
xlim([0,Nm])
xlabel('Number state')
ylabel('Probability')
# this is an inset axes over the main axes
ax = axes([0.80, 0.78, 0.15, 0.15])
subsec=probs[30:51]
plot(range(len(probs))[30:51],subsec,'r',lw=2,zorder=2)
axvline(41.80,lw=2,color='k',linestyle='dashed')
setp(ax, xticks=[30,35,40,45,50], yticks=[0,0.0025,0.005])
for tick in (ax.xaxis.get_major_ticks()+ax.yaxis.get_major_ticks()):
    tick.label.set_fontsize(12)  


#nonclassical in bistable region: delta=-0.43, g0/kappa=2.4
g0=2.4*kappa		#Coupling strength
delta=-0.43         #detuning
H=-delta*(a.dag()*a)+g0*(b.dag()+b)*(a.dag()*a)+b.dag()*b+E*(a.dag()+a)
rho_ss=steadystate(H, c_op_list)
numa=expect(a.dag()*a,rho_ss)
numb=expect(num_b,rho_ss)
fano=variance(b.dag()*b,rho_ss)/numb
comm_mech=expect(b*b.dag()-b.dag()*b,rho_ss)
comm_cav=expect(a*a.dag()-a.dag()*a,rho_ss)
cav_var=variance(a.dag()*a,rho_ss)
rho_b=ptrace(rho_ss,1)
probs=rho_b.diag()
W,yvec=wigner(rho_b,xvec,xvec,method='fft',g=sqrt(2))
neg_inds=where(W<0.0)      #find all negative values
neg_weight=sum(abs(W[neg_inds[0],neg_inds[1]]))
pos_inds=where(W>0.0)	    #find all positive values
pos_weight=sum(abs(W[pos_inds[0],pos_inds[1]]))
ratio=neg_weight/pos_weight
wmap=wigner_cmap(W,shift=-1e-4)

subplot(2,2,3)
contourf(xvec,yvec,W,200,cmap=wmap)
xlim([-12,12])
ylim([-12,12])
xlabel(r'$x/x_{\rm zp}$',fontsize=20)
ylabel(r'$p/p_{\rm zp}$',fontsize=20,labelpad=-10)
cbar=colorbar()
cbar.set_ticks([-0.004,0,0.004,0.008,0.012])

subplot(2,2,4)
coherent_diag=coherent_dm(Nm,sqrt(numb)).diag()
bar(range(len(coherent_diag)),coherent_diag,align='center',zorder=1)
plot(range(len(probs)),probs,'r',lw=2,zorder=2)
fill_between(range(len(probs)),0,probs,facecolor='red', interpolate=True,alpha=0.4,zorder=3)
#these are calculated via a different script
#using a root-finding solver for Eqs.(7) & (8) in the text
axvline(2.90,lw=2,color='k',linestyle='dashed')
axvline(14.14,lw=2,color='k',linestyle='dashed')
axvline(33.47,lw=2,color='k',linestyle='dashed')
axvline(57.68,lw=2,color='k',linestyle='dashed')
gca().xaxis.set_ticks([0,20,40,60,80])
gca().yaxis.set_ticks([0,0.03,0.06,0.09])
xlim([0,Nm])
ylim([0,0.1])
xlabel('Number state')
ylabel('Probability')
show()



==> anc/script_fig4.py <==
"""
Requires QuTiP version 2.3 or higher. www.qutip.org

This QuTiP script generates Fig. 4 from:

P. D. Nation, "Nonclassical Mechanical States in a Optomechanical 
Micromaser Analogue".  

"""
import os
os.environ['OMP_NUM_THREADS'] = '1'
from scipy import *
import numpy as np
from qutip import *
from pylab import *
import matplotlib as mpl
from matplotlib import cm as cm_color
import time

Nc=4                            # Number of cavity states
Nm=80                           # Number of mechanical states
kappa=0.3                       # Cavity damping rate
E=0.1                           # Coherent state amplitude				         
Qm=1e4                          # Mech quality factor
gamma=1.0/Qm                    # Mech damping rate
n_th = 0                        # Mech bath temperature
delta=0
#xvec=linspace(-7,7,129) 	 # Wigner area and sampling
xvec=linspace(-15,15,575)
#xvec=linspace(-20,20,1024)

N=100
g0=linspace(0.001,3,N)*kappa

data=zeros(N)
np.save('mech_amp_data_0', data)
np.save('pos_weight_data_0', data)
np.save('neg_weight_data_0', data)
np.save('fano_data_0', data)
np.save('order_param_0', data)
# Import data files in read/write mode (So we don't lose data!)
mech_amp_data = np.load('mech_amp_data_0.npy','r+')
pos_weight_data = np.load('pos_weight_data_0.npy','r+')
neg_weight_data = np.load('neg_weight_data_0.npy','r+')
fano_data = np.load('fano_data_0.npy','r+')
order_param = np.load('order_param_0.npy','r+')

#operators
idc=qeye(Nc)
idm=qeye(Nm)
a=tensor(destroy(Nc),idm)
b=tensor(idc,destroy(Nm))
x=b+b.dag()
num_a = num(Nc)
num_b = num(Nm)
comm_b = destroy(Nm)*create(Nm)-num_b
comm_a = destroy(Nc)*create(Nc)-num_a
#collapse operators
cc=sqrt(kappa)*a
cm=sqrt(gamma*(1.0 + n_th))*b
cp=sqrt(gamma*n_th)*b.dag()
c_op_list=[cc,cm,cp]

for ii in range(N):
    #Hamiltonian
    H=-delta*(a.dag()*a)+g0[ii]*(b.dag()+b)*(a.dag()*a)+b.dag()*b+E*(a.dag()+a)
    rho_ss=steadystate(H, c_op_list, method='direct', use_umfpack=True, verbose=True)
    rho_mech = ptrace(rho_ss,1) # partial trace to get mech. DM
    mech_amp_data[ii] = expect(num_b,rho_mech)
    fano_data[ii] = variance(num_b,rho_mech)/expect(num_b,rho_mech)
    order_param[ii] = where(rho_mech.diag()==rho_mech.diag().max())[0]
    W,yvec = wigner(rho_mech,xvec,xvec,method='fft') # Wigner function
    dxdy = (xvec[1]-xvec[0])*(yvec[1]-yvec[0])
    neg_inds = where(W<0.0)
    neg_weight_data[ii] = np.sum(np.abs(W[neg_inds[0],neg_inds[1]])*dxdy)
    pos_inds = where(W>0.0)
    pos_weight_data[ii] = np.sum(np.abs(W[pos_inds[0],pos_inds[1]])*dxdy)




==> anc/script_fig5.py <==
"""
Requires QuTiP version 2.3 or higher. www.qutip.org

This QuTiP script generates Fig. 5 from:

P. D. Nation, "Nonclassical Mechanical States in a Optomechanical 
Micromaser Analogue".  

This script also requires Matplotlib.
"""
import os
os.environ['OMP_NUM_THREADS'] = '2'
from matplotlib import rcParams
rcParams["font.family"] = "STIXGeneral"
rcParams["mathtext.fontset"] = "stix"
rcParams["font.size"] = 18
from scipy import *
from qutip import *
import matplotlib.pyplot as plt
from matplotlib import cm as cm_color
from matplotlib.ticker import MaxNLocator
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.collections import PolyCollection
from matplotlib.colors import colorConverter
import time

Nc=4                            # Number of cavity states
Nm=60                           # Number of mechanical states
kappa=0.3                       # Cavity damping rate
E=0.1                           # Coherent state amplitude				         
g0=1.275*kappa                  # Coupling strength
Qm=1e4                          # Mech quality factor
gamma=1.0/Qm                    # Mech damping rate
n_th = 0                        # Mech bath temperature
delta=0
xvec = linspace(-25,25,1596)

#operators
idc=qeye(Nc)
idm=qeye(Nm)
a=tensor(destroy(Nc),idm)
b=tensor(idc,destroy(Nm))
num_b=b.dag()*b

#collapse operators
cc=sqrt(kappa)*a
cm=sqrt(gamma*(1.0 + n_th))*b
cp=sqrt(gamma*n_th)*b.dag()
c_op_list=[cc,cm,cp]

g0=linspace(0.5,2.0,16)*kappa
# these values are determined directly from
# the distribution plots  
cutoffs=[[60],[60],[60],[60],[60],[60],[35],[30],[25],[21],[19],[16],[14],[12],[11,41],[10,36]]
fano=zeros(len(g0))
reduced_fano=zeros(len(g0))
upper_fano=zeros(len(g0))
dists=[]
upper_dists=[]
amps=zeros(len(g0))
upper_amps=zeros(len(g0))
ratio=zeros(len(g0))
#nonclassical in bistable region
for ii in range(len(g0)):
    H=-delta*(a.dag()*a)+g0[ii]*(b.dag()+b)*(a.dag()*a)+b.dag()*b+E*(a.dag()+a)
    rho_ss=steadystate(H, c_op_list, method='direct', use_umfpack=True, verbose=True)
    numa=expect(a.dag()*a,rho_ss)
    numb=expect(num_b,rho_ss)
    fan=variance(b.dag()*b,rho_ss)/numb
    fano[ii]=fan
    comm_mech=expect(b*b.dag()-b.dag()*b,rho_ss)
    comm_cav=expect(a*a.dag()-a.dag()*a,rho_ss)
    cav_var=variance(a.dag()*a,rho_ss)
    rho_a=ptrace(rho_ss,0)
    rho_b=ptrace(rho_ss,1)
    #lower amp
    dist_cut=rho_b.diag()[:cutoffs[ii][0]]
    dist_cut=dist_cut/sum(dist_cut)
    dists.append(rho_b.diag())
    new_rho=Qobj(diag(dist_cut))
    dm=len(dist_cut)
    new_fan=variance(num(dm),new_rho)/expect(num(dm),new_rho)
    amps[ii]=expect(num(dm),new_rho)
    reduced_fano[ii]=new_fan
    #upper amp
    if len(cutoffs[ii])==1:
        upper_dist_cut=rho_b.diag()[cutoffs[ii][0]:]
    else:
        upper_dist_cut=rho_b.diag()[cutoffs[ii][0]:cutoffs[ii][1]]
    if sum(upper_dist_cut)>0.005:
        upper_dist_cut=upper_dist_cut/sum(upper_dist_cut)
        if len(cutoffs[ii])==1:
            upper_dist_cut=concatenate((zeros(cutoffs[ii][0]),upper_dist_cut))
        else:
            upper_dist_cut=concatenate((zeros(cutoffs[ii][0]),upper_dist_cut))
            upper_dist_cut=concatenate((upper_dist_cut,zeros(Nm-cutoffs[ii][1])))
        upper_dists.append(upper_dist_cut)
        upper_rho=Qobj(diag(upper_dist_cut))
        upper_fano[ii]=variance(num(Nm),upper_rho)/expect(num(Nm),upper_rho)
        upper_amps[ii]=expect(num(Nm),upper_rho)
    else:
        upper_dists.append([0])
    
    
    W,yvec=wigner(rho_b,xvec,xvec,method='fft')
    neg_inds=where(W<0.0)      #find all negative values
    neg_weight=sum(abs(W[neg_inds[0],neg_inds[1]]))
    pos_inds=where(W>0.0)	    #find all positive values
    pos_weight=sum(abs(W[pos_inds[0],pos_inds[1]]))
    ratio[ii]=neg_weight/pos_weight
    print('cavity number ',numa)
    print('mech. number ',numb)
    print('comm mech.', comm_mech)
    print('comm cav.',comm_cav)
    print('cav. var.',cav_var)
    print('Entropy: ',entropy_vn(rho_a))
    print('temp. ',n_th)
    print('fano ', fan)
    print('red. fano ', new_fan)


#make verts
cc = lambda arg: colorConverter.to_rgba(arg,alpha=1)
zs = range(len(g0))
xs = range(Nm)
verts = []
upper_verts=[]
for z in zs:
    if round(g0[z]/kappa,2) in linspace(0.5,2.0,6):
        mech_diag=coherent_dm(Nm,sqrt(amps[z])).diag()*sum(dists[z][:cutoffs[z][0]])
        verts.append(list(zip(xs, mech_diag)))
    if round(g0[z]/kappa,2) in [1.4,1.7,2.0]:
        upper_diag=coherent_dm(Nm,sqrt(upper_amps[z])).diag()*(1-sum(dists[z][:cutoffs[z][0]]))
        upper_verts.append(list(zip(xs, upper_diag)))
        

fig = plt.figure(frameon = False,tight_layout=True)
ax = fig.add_subplot(111, projection='3d')
ax.view_init(azim=-138,elev=45)
poly = PolyCollection(verts, facecolors = cc('b'), closed=False)
poly.set_alpha(1)
ax.add_collection3d(poly, zs=linspace(0.5,2.0,6), zdir='y')
upper_poly = PolyCollection(upper_verts, facecolors = cc('m'), closed=False)
upper_poly.set_alpha(1)
ax.add_collection3d(upper_poly, zs=[1.4,1.7,2.0], zdir='y')
for j in range(len(g0)):
    if round(g0[j]/kappa,2) in linspace(0.5,2.0,6):
        ax.bar(arange(len(dists[j])),dists[j], zs=g0[j]/kappa,
            zdir='y', color=['r']*cutoffs[j][0]+['g']*(Nm-cutoffs[j][0]), alpha=1,linewidth=0.5,align='center',zorder=j)
        
ax.set_xlim3d(0, Nm)
ax.set_ylim3d(g0[0]/kappa, g0[-1]/kappa)
ax.set_zlim3d(0, 0.25)
plt.gca().xaxis.set_major_locator(MaxNLocator(nbins = 5,))
plt.gca().yaxis.set_ticks([0.5,1,1.5,2])
plt.gca().zaxis.set_major_locator(MaxNLocator(nbins = 4,))
ax.set_xlabel(r'Number state')
ax.set_ylabel(r'Coupling strength $g_{0}/\kappa$')
ax.set_zlabel(r'Probability')

ax2 = plt.axes([0.55, 0.6, 0.30, 0.25])
ax2.plot(g0/kappa,fano,'k',g0/kappa,reduced_fano,'r',lw=2)
inds=where(upper_fano!=0)[0]
ax2.plot(g0[inds]/kappa,upper_fano[inds],'g',lw=2)
ax2.axhline(1,color='k',linewidth=1,linestyle='--')
ax2.set_xlim(0.5, 2.0)
ax2.xaxis.set_ticks([0.5,1,1.5,2])
ax2.yaxis.set_ticks([0,3,6,9])
ax2.set_xlabel(r'Coupling rate $g_{0}/\kappa$',fontsize=16)
ax2.set_ylabel(r'Fano factor',fontsize=18)
for tick in (ax2.xaxis.get_major_ticks()+ax2.yaxis.get_major_ticks()):
    tick.label.set_fontsize(18)  
ax3 = ax2.twinx()
ax3.plot(g0/kappa,ratio,color='#8000FF',linestyle='--',lw=2)
for tl in ax3.get_yticklabels():
    tl.set_color('#8000FF')
    tl.set_fontsize(18) 
ax3.set_ylabel(r'$\eta$',color='#8000FF',fontsize=16)
ax3.yaxis.set_ticks([0,0.02,0.04,0.06])
ax3.set_xlim(0.5, 2.0)
plt.show()


